Resonance Contributions to Radiative Corrections in Charged-Current Elastic (Anti)Neutrino-Nucleon Scattering at GeV Energies

We present the first evaluation of virtual resonance contributions to the charged-current (anti)neutrino-nucleon elastic scattering at GeV energies, focusing on the dominant $\Delta(1232)$ resonance. We approximate the vector part of the $N \to \Delta$ transition by the leading magnetic dipole term. Our results for the cross-section corrections at fixed neutrino energy indicate the permille-level contribution of resonance intermediate states to the elastic and radiative scattering cross sections. This calculation exhibits the expected infrared behavior of the invariant amplitudes and unpolarized cross sections. Our findings provide important insights into inelastic excitations in the charged-current (anti)neutrino-nucleon elastic scattering at GeV energies.

==> anc/invariant_amplitudes_in_terms_of_helicity_amplitudes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     72592,       2028]
NotebookOptionsPosition[     71466,       2006]
NotebookOutlinePosition[     71859,       2022]
CellTagsIndexPosition[     71816,       2019]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
We present the coefficients for the expansion of invariant amplitudes in \
terms of the helicity amplitudes, in the numerical order, for neutrino and \
antineutrino scattering following the notations of the Appendix A.\
\>", "Text",
 CellChangeTimes->{{3.9111740154478807`*^9, 
  3.9111740853919888`*^9}},ExpressionUUID->"dc2bc443-6487-4e92-b99c-\
1a3e445d4d2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gM", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "+", 
               RowBox[{"r", " ", "x2"}]}], ")"}]}], "+", 
            RowBox[{"x2", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "-", 
         RowBox[{"2", " ", "r", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x1", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{"x1", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"4", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "x1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "3"], " ", "x2"}], "+", 
            RowBox[{"x1", " ", "\[Omega]"}], "-", 
            RowBox[{"2", " ", "r", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x2", " ", "\[Omega]"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "-", 
         RowBox[{"x2", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[Omega]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["r", "3"], " ", "x1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "x2"}], "+", 
            RowBox[{"x2", " ", "\[Omega]"}], "-", 
            RowBox[{"2", " ", "r", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}]}], "+", 
         RowBox[{"x1", " ", "\[Omega]"}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"x1", "+", 
            RowBox[{"r", " ", "x2"}]}], ")"}]}], "-", 
         RowBox[{"x2", " ", "\[Omega]"}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["r", "2"], " ", "x1", " ", "\[Omega]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "+", 
         RowBox[{"x1", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "r", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[Omega]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "x1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "3"], " ", "x2"}], "+", 
            RowBox[{"x1", " ", "\[Omega]"}], "-", 
            RowBox[{"2", " ", "r", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["r", "3"], " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x2", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "\[Omega]"}]}], ")"}]}], "-", 
         RowBox[{"x2", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"4", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["r", "3"], " ", "x1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "x2"}], "+", 
            RowBox[{"x2", " ", "\[Omega]"}], "-", 
            RowBox[{"2", " ", "r", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}]}], "+", 
             RowBox[{"x1", " ", "\[Omega]"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x1", "2"], "-", 
           SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.911174007400388*^9, 3.911174060700645*^9}, 
   3.91117487376152*^9},ExpressionUUID->"06320858-e742-4ff9-b69f-\
7409d5cfc3cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f2", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", "x1"}], "-", "x2"}], ")"}], " ", "\[Omega]", " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", "x2"}], "-", 
         RowBox[{"x1", " ", "\[Omega]"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"r", " ", "x1", " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{"x2", " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["x1", "2"], " ", "\[Omega]"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x2", "2"], " ", "\[Omega]"}]}]], ",", "0", ",", "0", 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"x1", " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{"r", " ", "x2", " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["x1", "2"], " ", "\[Omega]"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x2", "2"], " ", "\[Omega]"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", "x1"}], "-", 
         RowBox[{"x2", " ", "\[Omega]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Csc", "[", 
         FractionBox["\[Theta]", "2"], "]"}], "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", 
          RowBox[{"r", " ", "x2"}]}], ")"}], " ", "\[Omega]", " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x1", "2"], "-", 
           SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.911174065432358*^9, 3.9111740658321867`*^9}, {
   3.911174113544901*^9, 3.911174124615802*^9}, 
   3.91117487327348*^9},ExpressionUUID->"7526b4ca-8695-4ba2-a421-\
3865067402b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "+", 
             RowBox[{"r", " ", "x2"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "r", " ", "x1"}], "+", "x2"}], ")"}], " ", 
           "\[Omega]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "+", 
                RowBox[{"r", " ", "x2"}]}], ")"}]}], "+", 
             RowBox[{"x2", " ", "\[Omega]"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x1", "2"], "-", 
           SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", "x2"}], "-", 
         RowBox[{"2", " ", "r", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "+", 
         RowBox[{"x1", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "\[Omega]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "x1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "3"], " ", "x2"}], "+", 
            RowBox[{"x1", " ", "\[Omega]"}], "-", 
            RowBox[{"2", " ", "r", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["r", "3"], " ", "x1"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x2"}], "-", 
         RowBox[{"x2", " ", "\[Omega]"}], "+", 
         RowBox[{"2", " ", "r", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Cot", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}]}], "-", 
         RowBox[{"x1", " ", "\[Omega]"}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"x1", "+", 
            RowBox[{"r", " ", "x2"}]}], ")"}]}], "+", 
         RowBox[{"x2", " ", "\[Omega]"}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", "x2"}], "+", 
         RowBox[{"x1", " ", "\[Omega]"}], "-", 
         RowBox[{"2", " ", "r", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Tan", "[", 
        FractionBox["\[Theta]", "2"], "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", "x1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", "x2"}], "-", 
          RowBox[{"2", " ", "r", " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "+", 
          RowBox[{"x2", " ", "\[Omega]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "\[Omega]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["r", "3"], " ", "x1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"], " ", "x2"}], "+", 
             RowBox[{"x2", " ", "\[Omega]"}], "-", 
             RowBox[{"2", " ", "r", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Omega]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x1", "2"], "-", 
           SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
         RowBox[{"5", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x1", "+", 
             RowBox[{"4", " ", "r", " ", "x2"}]}], ")"}], " ", "\[Omega]"}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}]}], "-", 
             RowBox[{"x1", " ", "\[Omega]"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x1", "2"], "-", 
           SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.911174065432358*^9, 3.9111740658321867`*^9}, {
   3.911174113544901*^9, 3.9111741381724043`*^9}, 
   3.911174873278552*^9},ExpressionUUID->"1c217b5e-332a-4ac7-994c-\
b6aa91c9ea1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fA3", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}], " ", "\[Omega]", " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "4"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", "x2"}], "+", 
          RowBox[{"r", " ", "x1", " ", "\[Omega]"}], "+", 
          RowBox[{"2", " ", "x2", " ", "\[Omega]"}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x1", "2"], "-", 
           SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x1", "2"], "-", 
         SuperscriptBox["x2", "2"]}], ")"}], " ", "\[Omega]"}]], ",", "0", 
     ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", 
         RowBox[{"r", " ", "x2"}]}], ")"}], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x1", "2"], "-", 
         SuperscriptBox["x2", "2"]}], ")"}], " ", "\[Omega]"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "4"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", "x1"}], "+", 
          RowBox[{"2", " ", "x1", " ", "\[Omega]"}], "+", 
          RowBox[{"r", " ", "x2", " ", "\[Omega]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Csc", "[", 
          FractionBox["\[Theta]", "2"], "]"}], "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x1", "2"], "-", 
           SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"x1", "+", 
         RowBox[{"r", " ", "x2"}]}], ")"}], " ", "\[Omega]", " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.911174065432358*^9, 3.9111740658321867`*^9}, {
   3.911174113544901*^9, 3.911174145138094*^9}, 3.9111742072327414`*^9, 
   3.91117487328168*^9},ExpressionUUID->"b70b980c-99d7-459a-8700-\
229630dd3208"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f3", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "-", 
         RowBox[{"x1", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"x2", "+", 
            RowBox[{"2", " ", "x2", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}]}], "-", 
            RowBox[{"x1", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["r", "4"], " ", "x2"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", "x1", " ", "\[Omega]"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "-", 
         RowBox[{"x2", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["r", "4"], " ", "x2"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "3"], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "+", 
            RowBox[{"2", " ", "r", " ", "x1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"]}], "-", 
            RowBox[{"x2", " ", "\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["r", "4"], " ", "x1"}], "+", 
          RowBox[{"x1", " ", "\[Omega]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", "x1", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "\[Omega]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "+", 
             RowBox[{"2", " ", "x2", " ", "\[Omega]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"]}], "-", "\[Omega]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}]}], "-", 
             RowBox[{"x1", " ", "\[Omega]"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
       RowBox[{"16", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x1", "2"], "-", 
           SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"x1", "+", 
            RowBox[{"r", " ", "x2"}]}], ")"}]}], "-", 
         RowBox[{"x2", " ", "\[Omega]"}]}], ")"}]}], 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}]}], "+", 
         RowBox[{"x1", " ", "\[Omega]"}]}], ")"}]}], 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["r", "4"], " ", "x2"}], "-", 
          RowBox[{"x2", " ", "\[Omega]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", "\[Omega]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "+", 
             RowBox[{"2", " ", "x1", " ", "\[Omega]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"]}], "-", "\[Omega]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "+", 
                RowBox[{"r", " ", "x2"}]}], ")"}]}], "-", 
             RowBox[{"x2", " ", "\[Omega]"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
       RowBox[{"16", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x1", "2"], "-", 
           SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["r", "4"], " ", "x1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", "x2", " ", "\[Omega]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "+", 
         RowBox[{"x1", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "r", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["r", "4"], " ", "x1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "3"], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "+", 
            RowBox[{"2", " ", "r", " ", "x2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"]}], "-", 
            RowBox[{"x1", " ", "\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "-", 
         RowBox[{"x2", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"x1", "+", 
            RowBox[{"2", " ", "x1", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "+", 
               RowBox[{"r", " ", "x2"}]}], ")"}]}], "+", 
            RowBox[{"x2", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.911174065432358*^9, 3.9111740658321867`*^9}, {
   3.911174113544901*^9, 3.911174153702777*^9}, {3.911174186317937*^9, 
   3.911174186741152*^9}, 3.911174259759054*^9, 
   3.9111748732878313`*^9},ExpressionUUID->"254c51e6-60b6-41cf-bdb9-\
6d2ac14dfcb3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fP", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "x1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"3", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}]}], "+", 
            RowBox[{"x1", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["r", "4"], " ", "x2", " ", "\[Omega]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", "x1", " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"x2", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"7", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"9", " ", "\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  RowBox[{"3", " ", "\[Omega]"}]}], ")"}], " ", 
                "\[Omega]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["r", "4"], " ", "x2"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "3"], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "-", 
            RowBox[{"2", " ", "r", " ", "x1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"]}], "+", 
            RowBox[{"x2", " ", "\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["r", "4"], " ", "x1", " ", "\[Omega]"}], "-", 
         RowBox[{"2", " ", "r", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{"x1", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"4", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}]}], "+", 
            RowBox[{"x1", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"x1", "+", 
            RowBox[{"r", " ", "x2"}]}], ")"}]}], "+", 
         RowBox[{"x2", " ", "\[Omega]"}]}], ")"}]}], 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}]}], "-", 
         RowBox[{"x1", " ", "\[Omega]"}]}], ")"}]}], 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["r", "4"], " ", "x2", " ", "\[Omega]"}], "+", 
         RowBox[{"2", " ", "r", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}], "-", 
         RowBox[{"x2", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"4", " ", "\[Omega]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "-", "\[Omega]"}], ")"}], " ", 
          "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "+", 
               RowBox[{"r", " ", "x2"}]}], ")"}]}], "-", 
            RowBox[{"x2", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["r", "4"], " ", "x1", " ", "\[Omega]"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", "x2", " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"x1", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"7", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Omega]"}], ")"}], " ", 
             "\[Omega]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"9", " ", "\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["r", "4"], " ", "x1"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "3"], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "-", 
            RowBox[{"2", " ", "r", " ", "x2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"]}], "+", 
            RowBox[{"x1", " ", "\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["r", "2"], " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "+", 
         RowBox[{"x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"x1", "+", 
            RowBox[{"2", " ", "x1", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "+", 
               RowBox[{"r", " ", "x2"}]}], ")"}]}], "-", 
            RowBox[{"x2", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"16", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.911174065432358*^9, 3.9111740658321867`*^9}, {
   3.911174113544901*^9, 3.9111741286244802`*^9}, {3.911174161528925*^9, 
   3.911174163432279*^9}, 
   3.9111748732945337`*^9},ExpressionUUID->"013a966b-a55c-4c85-84ee-\
e3bca490a81a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fR", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "x1", " ", "\[Omega]", " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "+", 
          RowBox[{"r", " ", "x2"}], "+", 
          RowBox[{"x1", " ", "\[Omega]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x1", "2"], "-", 
           SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x1", " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        RowBox[{"2", " ", "r", " ", 
         SuperscriptBox["x1", "2"], " ", "\[Omega]"}], "-", 
        RowBox[{"2", " ", "r", " ", 
         SuperscriptBox["x2", "2"], " ", "\[Omega]"}]}]]}], ",", "0", ",", 
     "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x2", " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        RowBox[{"2", " ", "r", " ", 
         SuperscriptBox["x1", "2"], " ", "\[Omega]"}], "-", 
        RowBox[{"2", " ", "r", " ", 
         SuperscriptBox["x2", "2"], " ", "\[Omega]"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", "x1"}], "+", "x2", "+", 
         RowBox[{"x2", " ", "\[Omega]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "x2", " ", "\[Omega]", " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"2", " ", "r", " ", "\[Omega]"}]}], ")"}]}]]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.911174065432358*^9, 3.9111740658321867`*^9}, {
   3.911174113544901*^9, 3.9111741286244802`*^9}, {3.91117416929558*^9, 
   3.911174183938088*^9}, 
   3.911174873297241*^9},ExpressionUUID->"2daab000-ab85-4501-86d4-\
09188d64ba8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fT", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}]}], "-", 
            RowBox[{"x1", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{"x1", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["r", "4"], " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", "x1", " ", "\[Omega]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "+", 
          RowBox[{"2", " ", "r", " ", "x1", " ", "\[Omega]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"]}], "+", 
          RowBox[{"x2", " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "+", 
          RowBox[{"\[Omega]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["r", "4"], " ", "x2"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["r", "3"], " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "2"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "-", 
             RowBox[{"2", " ", "r", " ", "x1", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"]}], "+", 
             RowBox[{"x2", " ", "\[Omega]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
         RowBox[{"5", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["M", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "-", "\[Omega]"}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}]}], "-", 
            RowBox[{"x1", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "-", 
             SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]]}], "+", 
       RowBox[{"x1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["M", "4"], " ", "r", " ", 
       SuperscriptBox["\[Omega]", "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"x1", "+", 
            RowBox[{"r", " ", "x2"}]}], ")"}]}], "-", 
         RowBox[{"x2", " ", "\[Omega]"}]}], ")"}]}], 
      RowBox[{"8", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", "x1"}], "+", "x2"}], ")"}]}], "+", 
         RowBox[{"x1", " ", "\[Omega]"}]}], ")"}]}], 
      RowBox[{"8", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["M", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "-", "\[Omega]"}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "+", 
               RowBox[{"r", " ", "x2"}]}], ")"}]}], "-", 
            RowBox[{"x2", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"Cot", "[", "\[Theta]", "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "-", 
             SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]], "+", 
        RowBox[{"x2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
         RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["M", "4"], " ", "r", " ", 
        SuperscriptBox["\[Omega]", "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["r", "4"], " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", "x2", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", "x2", " ", "\[Omega]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"]}], "+", 
         RowBox[{"x1", " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "\[Omega]"}]}], ")"}]}], "+", 
         RowBox[{"\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["r", "4"], " ", "x1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "3"], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]"}], ")"}]}], "+", 
            RowBox[{"2", " ", "r", " ", "x2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"]}], "-", 
            RowBox[{"x1", " ", "\[Omega]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Omega]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "4"], " ", "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x2", " ", "\[Omega]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "+", "\[Omega]"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Omega]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "+", 
               RowBox[{"r", " ", "x2"}]}], ")"}]}], "+", 
            RowBox[{"x2", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
      RowBox[{"8", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "-", 
          SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Omega]"}]}], ")"}], "2"]}]]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.911174065432358*^9, 3.9111740658321867`*^9}, {
   3.911174113544901*^9, 3.9111741286244802`*^9}, {3.9111741767193832`*^9, 
   3.9111741792211647`*^9}, 
   3.911174873303246*^9},ExpressionUUID->"847aa583-7c2d-4169-ba69-\
e7004cd27276"]
},
WindowSize->{3301, 904},
WindowMargins->{{0, Automatic}, {47, Automatic}},
FrontEndVersion->"13.3 for Mac OS X x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ea7208cf-b919-4d8c-8ea7-ddcff59900cf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 372, 7, 35, "Text",ExpressionUUID->"dc2bc443-6487-4e92-b99c-1a3e445d4d2a"],
Cell[933, 29, 11340, 314, 231, "Input",ExpressionUUID->"06320858-e742-4ff9-b69f-7409d5cfc3cb"],
Cell[12276, 345, 3808, 115, 65, "Input",ExpressionUUID->"7526b4ca-8695-4ba2-a421-3865067402b9"],
Cell[16087, 462, 9169, 260, 178, "Input",ExpressionUUID->"1c217b5e-332a-4ac7-994c-b6aa91c9ea1b"],
Cell[25259, 724, 3806, 112, 65, "Input",ExpressionUUID->"b70b980c-99d7-459a-8700-229630dd3208"],
Cell[29068, 838, 12824, 347, 345, "Input",ExpressionUUID->"254c51e6-60b6-41cf-bdb9-6d2ac14dfcb3"],
Cell[41895, 1187, 14235, 388, 345, "Input",ExpressionUUID->"013a966b-a55c-4c85-84ee-e3bca490a81a"],
Cell[56133, 1577, 3367, 99, 58, "Input",ExpressionUUID->"2daab000-ab85-4501-86d4-09188d64ba8b"],
Cell[59503, 1678, 11959, 326, 159, "Input",ExpressionUUID->"847aa583-7c2d-4169-ba69-e7004cd27276"]
}
]
*)


